AdS Virasoro-Shapiro amplitude with KK modes

We determine the first curvature correction for the string amplitude of two supergravity states and two Kaluza-Klein modes on $\text{AdS}_5 \times \text{S}^5$, which is dual to the correlator $\langle \mathcal{O}_2 \mathcal{O}_2 \mathcal{O}_p \mathcal{O}_p \rangle$ of half-BPS operators in $\mathcal{N}=4$ SYM theory. The result has the form of an integral over the Riemann sphere as for the usual Virasoro-Shapiro amplitude, with the insertion of single-valued multiple polylogarithms of weight three. The result fixes OPE data of single-trace operators in $\mathcal{N}=4$ SYM theory at strong coupling, including operators with non-zero $R$-charge and odd spin. We successfully check our results by comparing to data available from integrability, localisation and consistency with a $10d$ effective action.

==> anc/Residues.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141982,       3945]
NotebookOptionsPosition[    140458,       3912]
NotebookOutlinePosition[    140821,       3928]
CellTagsIndexPosition[    140778,       3925]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Poles of order 4", "Section",
 CellChangeTimes->{{3.897995599662904*^9, 
  3.8979956027593393`*^9}},ExpressionUUID->"bf1eff23-38d4-4c8f-8432-\
8d06a2a35758"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueSChannel", "[", 
   RowBox[{"T_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"GegenbauerC", "[", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], 
      RowBox[{"1", "+", "l"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.897996245703494*^9, 3.897996295616501*^9}, {
  3.897996355245782*^9, 
  3.8979963576282578`*^9}},ExpressionUUID->"275bda79-36b1-49c6-8584-\
aa927cadfcca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueTChannel", "[", 
   RowBox[{"S_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"GegenbauerC", "[", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " "}]]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.897996258911261*^9, 3.8979963030284243`*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"cead0f23-c3bb-40b7-b897-4666099d5c18"]
}, Closed]],

Cell[CellGroupData[{

Cell["Poles of order 3", "Section",
 CellChangeTimes->{{3.897995611288314*^9, 
  3.89799561306107*^9}},ExpressionUUID->"75eb5d34-2cd8-44f4-9037-\
e3a70d391391"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueSChannel", "[", 
   RowBox[{"T_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]", "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"T", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox[
              RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          SuperscriptBox["T", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          RowBox[{"4", " ", "l", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"T", "+", "\[Delta]"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3", " ", "T", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["T", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"p", " ", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}]}], 
         RowBox[{
          RowBox[{"3", " ", "\[Delta]"}], "+", 
          RowBox[{"3", " ", "l", " ", "\[Delta]"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", "\[Delta]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", "\[Delta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "T"}], "+", "\[Delta]"}], ")"}], "2"]}], 
             "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "3"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "2"], " ", "\[Delta]"}], "+", 
                RowBox[{"10", " ", "T", " ", 
                 SuperscriptBox["\[Delta]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"f0", "[", 
            RowBox[{"\[Delta]", ",", "l"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           SuperscriptBox["T", "2"], " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"T", "+", "\[Delta]"}], ")"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"T", " ", "\[Delta]"}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"T", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", "T", " ", 
        SuperscriptBox["\[Delta]", "2"]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          SuperscriptBox["T", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "l"}]}], ")"}], " ", "T", " ", "\[Delta]"}], 
         "+", 
         RowBox[{"l", " ", 
          SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "3"]}]], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.897995702226324*^9, 3.897995719508841*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"cea1b95c-d684-49b5-947b-e8924eb16f21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueTChannel", "[", 
   RowBox[{"S_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"l", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "+", 
          RowBox[{"2", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}], " "}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], "+", 
         RowBox[{"4", " ", "l", " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["S", "2"]}], "+", 
            RowBox[{"3", " ", "S", " ", "\[Delta]"}], "+", 
            SuperscriptBox["\[Delta]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"GegenbauerC", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox[
           RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", 
       SuperscriptBox["S", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[Delta]"}], ")"}], " "}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "p", " ", 
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[Delta]"}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["l", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "S"}], "+", "\[Delta]"}], ")"}], "2"]}], "-", 
          
          RowBox[{"2", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "p", " ", 
              SuperscriptBox["S", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["S", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["S", "2"], " ", "\[Delta]"}], "+", 
             RowBox[{"10", " ", "S", " ", 
              SuperscriptBox["\[Delta]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["S", "2"], " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
      RowBox[{"S", " ", "\[Delta]", " "}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", "S", " ", 
        SuperscriptBox["\[Delta]", "2"], " "}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "l"}]}], ")"}], " ", "S", " ", "\[Delta]"}], 
         "+", 
         RowBox[{"l", " ", 
          SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
     "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox["\[Delta]", "3"], " "}]]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], "]"}]}]], \
"Input",
 CellChangeTimes->{{3.8979953618616743`*^9, 3.8979954176163473`*^9}, {
  3.897995620984787*^9, 3.897995649577508*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"029f9418-8c79-4636-b300-26470c4c60db"]
}, Closed]],

Cell[CellGroupData[{

Cell["Poles of Order 2", "Section",
 CellChangeTimes->{{3.898073182884677*^9, 
  3.8980731850295477`*^9}},ExpressionUUID->"ca78e620-5e7e-4b7d-83c9-\
c4b3055892fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueSChannel", "[", 
   RowBox[{"T_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"]}]]}], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", "p"}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"4", " ", "p"}], "-", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "-", "p"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"12", " ", 
        SuperscriptBox["T", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "+", 
          RowBox[{"2", " ", "l", " ", "\[Delta]"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["l", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "T"}], "+", "\[Delta]"}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "T"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "\[Delta]"}]}], 
          ")"}]}], "-", 
        RowBox[{"l", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "T"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "\[Delta]"}]}], ")"}]}], 
        "+", 
        RowBox[{"\[Delta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}]}], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "T", " ", "\[Delta]"}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "l"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "p", "+", 
                SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["T", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "p"}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "p", "+", 
                SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["T", "3"], " ", "\[Delta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "78"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "p"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"61", " ", "p"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "p", "+", 
                SuperscriptBox["p", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "p", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"2", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"7", " ", "p"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "p"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", "p"}]}], ")"}]}]}], ")"}], " ", "T", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "l"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l", "-", "p"}], ")"}], " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox["\[Delta]"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
           RowBox[{"\[Tau]2s", "[", 
            RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["T", "2"], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "+", 
         RowBox[{"2", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{"T", "+", "\[Delta]"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "+", 
           RowBox[{"2", " ", "l", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"2", " ", "p"}], "-", 
           RowBox[{"4", " ", "l", " ", "p"}]}], ")"}], " ", "T", " ", 
         "\[Delta]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "l"}], "-", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "p"}], ")"}]}], "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"3", " ", "p"}], "-", 
           RowBox[{"5", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "p"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"63", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"5", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"16", " ", "p"}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "l"}], "-", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "4"]}]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"6", " ", "l"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", "l"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", "T", " ", "\[Delta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "l"}], "+", "p"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "5"]}]], "4", " ", 
      RowBox[{"(", 
       RowBox[{"T", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"GegenbauerC", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"x", "->", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              FractionBox[
               RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"GegenbauerC", "[", 
              RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"x", "->", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              FractionBox[
               RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.898073197795754*^9, 3.898073203810678*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"7eb99746-a7d2-4727-bad1-c6b2ca1423c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueTChannel", "[", 
   RowBox[{"S_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"]}]]}], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", "p"}], ")"}], " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"4", " ", "p"}], "-", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "-", "p"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"12", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "+", 
          RowBox[{"2", " ", "l", " ", "\[Delta]"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["l", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "S"}], "+", "\[Delta]"}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "S"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "\[Delta]"}]}], 
          ")"}]}], "-", 
        RowBox[{"l", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "S"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "\[Delta]"}]}], ")"}]}], 
        "+", 
        RowBox[{"\[Delta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}]}], " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "S", " ", "\[Delta]"}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"6", " ", "l"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"8", " ", "p"}], "-", 
             SuperscriptBox["p", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "p"}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "p"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"8", " ", "p"}], "+", 
                SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["S", "3"], " ", "\[Delta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"8", " ", "p"}], "+", 
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "l", " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", "p"}], ")"}]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "p"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"61", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"2", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"7", " ", "p"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "p"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", "p"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "l"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l", "-", "p"}], ")"}], " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           SuperscriptBox["S", "2"], " ", 
           SqrtBox["\[Delta]"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
           RowBox[{"\[Tau]2t", "[", 
            RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "+", 
         RowBox[{"2", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", "S", " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "S", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "+", 
           RowBox[{"2", " ", "l", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["S", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"2", " ", "p"}], "-", 
           RowBox[{"4", " ", "l", " ", "p"}]}], ")"}], " ", "S", " ", 
         "\[Delta]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "l"}], "-", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "S", " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "p"}], ")"}]}], "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"3", " ", "p"}], "-", 
           RowBox[{"5", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "p"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"63", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"5", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"16", " ", "p"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "l"}], "-", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "4"]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", "l"}], "+", 
            RowBox[{"2", " ", "p"}]}], ")"}], " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "l"}], "+", 
            RowBox[{"2", " ", "p"}]}], ")"}], " ", "S", " ", "\[Delta]"}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "l"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "5"]}]], "4", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"GegenbauerC", "[", 
              RowBox[{
               RowBox[{"l", "-", "1"}], ",", "1", ",", "x"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"x", "->", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              FractionBox[
               RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", "S", " ", 
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"GegenbauerC", "[", 
              RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"x", "->", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              FractionBox[
               RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "}"}]}], ")"}]}]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], "]"}]}]], \
"Input",
 CellChangeTimes->{{3.898073527842101*^9, 3.898073641489345*^9}, {
  3.898073688557235*^9, 3.898073698536393*^9}, {3.898074036529873*^9, 
  3.898074039080168*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"405f38b7-1c43-48b4-a487-5f4140e694ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["Poles of Order 1", "Section",
 CellChangeTimes->{{3.898074054082508*^9, 
  3.89807405649828*^9}},ExpressionUUID->"73509b36-8080-467a-8af8-\
1e6362a97859"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueSChannel", "[", 
   RowBox[{"T_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"96", " ", 
         SuperscriptBox["T", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Delta]", "+", 
           RowBox[{"2", " ", "l", " ", "\[Delta]"}]}], ")"}]}]]}], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"27", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"60", "-", 
              RowBox[{"48", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "p"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"24", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"39", "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"72", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"30", " ", "p"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"36", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"51", "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"56", " ", "p"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"72", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", "T", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["l", "2"], "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["T", "2"], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "3"]}]], 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"96", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", "p", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"33", "+", 
              RowBox[{"4", " ", "p"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"153", "+", 
           RowBox[{"336", " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"360", "-", 
              RowBox[{"672", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "p"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"24", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"29", "-", 
              RowBox[{"4", " ", "p"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"], " ", "\[Delta]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"51", "+", 
           RowBox[{"108", " ", 
            SuperscriptBox["l", "4"]}], "-", 
           RowBox[{"15", " ", "p"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"25", "-", 
              RowBox[{"4", " ", "p"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"39", "-", 
              RowBox[{"10", " ", "p"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"93", "+", 
           RowBox[{"240", " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"504", "-", 
              RowBox[{"480", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"56", " ", "p"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"8", " ", "p"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"69", "-", 
              RowBox[{"28", " ", "p"}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["l", "2"], "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "4"]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
         SqrtBox["\[Delta]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "3"], " ", 
         RowBox[{"\[Tau]2s", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "3"]}]], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "T"}], "\[Delta]"]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", "\[Delta]", " ", 
         RowBox[{"fs2", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"T", "+", "\[Delta]"}], ")"}], "3"]}]], 
         RowBox[{"f0", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"225", "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"416", " ", "p"}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "p"}], ")"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"12", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"42", " ", "p"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["T", "5"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"675", "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"1248", " ", "p"}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["p", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"32", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"44", "+", 
                 RowBox[{"7", " ", "p"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"231", "+", 
                 RowBox[{"382", " ", "p"}], "+", 
                 RowBox[{"140", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["T", "4"], " ", "\[Delta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "675"}], "-", 
              RowBox[{"600", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{"1248", " ", "p"}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["l", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"20", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"247", "-", 
                 RowBox[{"24", " ", "p"}], "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"51", "+", 
                 RowBox[{"3008", " ", "p"}], "+", 
                 RowBox[{"848", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"95", "-", 
                 RowBox[{"680", " ", "p"}], "-", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["p", "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["p", "3"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"225", "+", 
              RowBox[{"456", " ", 
               SuperscriptBox["l", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["l", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"588", "-", 
                 RowBox[{"912", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"416", " ", "p"}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"65", "-", 
                 RowBox[{"16", " ", "p"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"501", "-", 
                 RowBox[{"642", " ", "p"}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"207", "-", 
                 RowBox[{"728", " ", "p"}], "-", 
                 RowBox[{"180", " ", 
                  SuperscriptBox["p", "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["p", "3"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"192", "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"444", "-", 
                 RowBox[{"336", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"88", " ", "p"}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"83", "-", 
                 RowBox[{"40", " ", "p"}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"271", "-", 
                 RowBox[{"104", " ", "p"}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "T", 
            " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "l"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
              SuperscriptBox["p", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
            SqrtBox["\[Delta]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"T", "+", "\[Delta]"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", "T"}], "+", 
              RowBox[{"l", " ", "\[Delta]"}]}], ")"}], " ", 
            RowBox[{"\[Tau]2s", "[", 
             RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", 
          RowBox[{"2", " ", "l", " ", "T"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"]}]], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", "p"}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", "T", " ", "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "p"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", 
          RowBox[{"2", " ", "l", " ", "T"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"20", " ", "p"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"63", "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"41", " ", "p"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"22", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"117", "+", 
              RowBox[{"28", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"26", " ", "p"}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["l", "2"], " ", "p"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"99", "-", 
              RowBox[{"4", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "l", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "-", 
           RowBox[{"6", " ", "l", " ", "p"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"4", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"13", " ", "p"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "4"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"39", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"10", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"72", "+", 
              RowBox[{"33", " ", "p"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"222", "+", 
              RowBox[{"113", " ", "p"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "186"}], " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"98", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"11", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"30", " ", "p"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"657", "+", 
              RowBox[{"287", " ", "p"}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["l", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"13", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"9", " ", "p"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", "p", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"41", "+", 
              RowBox[{"10", " ", "p"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"3", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "l"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"5", " ", "l", " ", "p"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", "T", " ", 
         SuperscriptBox["\[Delta]", 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"\[Tau]2s", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"\[Delta]", "+", 
          RowBox[{"2", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"T", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f0", "[", 
         RowBox[{"\[Delta]", ",", "l"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"GegenbauerC", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}], ")"}]}], " ", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"4", " ", "p"}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "p"}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         "\[Delta]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"10", " ", "l"}], "-", 
           RowBox[{"8", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"10", " ", "p"}], "+", 
           SuperscriptBox["p", "2"], "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"156", "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"70", " ", "p"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["T", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"147", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"56", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"90", "+", 
              RowBox[{"49", " ", "p"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"201", "+", 
              RowBox[{"112", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "T", " ", 
         
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Delta]", "5"]], 
      RowBox[{"4", " ", "T", " ", 
       RowBox[{"(", 
        RowBox[{"T", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{
             FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}]}], " ",
      "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "6"]}]], "4", " ", "T", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"29", "-", 
           RowBox[{"12", " ", "l"}], "+", 
           RowBox[{"6", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"7", " ", "l"}], "+", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", "T", " ", "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "l"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "7"]}]], 
      RowBox[{"8", " ", 
       SuperscriptBox["T", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"T", "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{
             FractionBox["2", "\[Delta]"], "T"}]}]}], "}"}]}], ")"}]}]}]}], 
    " ", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.898074316598784*^9, 3.898074510246464*^9}, {
  3.898091290124256*^9, 3.898091390090397*^9}, {3.898091462432495*^9, 
  3.898091575819851*^9}, {3.898092343125395*^9, 3.898092510807146*^9}, {
  3.8980962803616867`*^9, 3.8980962880849657`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ed9e7622-5410-43c0-bb7a-381fe3c24d51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidueTchannel", "[", 
   RowBox[{"S_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"96", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Delta]", "+", 
           RowBox[{"2", " ", "l", " ", "\[Delta]"}]}], ")"}]}]]}], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"27", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"60", "-", 
              RowBox[{"48", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "p"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"24", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"39", "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"72", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"30", " ", "p"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"36", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"51", "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"56", " ", "p"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"72", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", "S", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["l", "2"], "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"96", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"S", "+", "\[Delta]"}], ")"}], "3"]}]]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"36", "-", 
                 RowBox[{"96", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"24", " ", "p"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"36", "-", 
                 RowBox[{"13", " ", "p"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"33", "+", 
                 RowBox[{"4", " ", "p"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["S", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"297", "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"360", "-", 
                 RowBox[{"672", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"160", " ", "p"}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"29", "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"41", "-", 
                 RowBox[{"16", " ", "p"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["S", "3"], " ", "\[Delta]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"108", " ", 
               SuperscriptBox["l", "4"]}], "-", 
              RowBox[{"51", " ", "p"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"25", "-", 
                 RowBox[{"4", " ", "p"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"51", "-", 
                 RowBox[{"22", " ", "p"}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["S", "2"], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"141", "+", 
              RowBox[{"240", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"504", "-", 
                 RowBox[{"480", " ", "p"}]}], ")"}]}], "-", 
              RowBox[{"104", " ", "p"}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"21", "-", 
                 RowBox[{"8", " ", "p"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"81", "-", 
                 RowBox[{"40", " ", "p"}], "+", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "S", 
            " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
              SuperscriptBox["p", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
         RowBox[{"f0", "[", 
          RowBox[{"\[Delta]", ",", "l"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"f0", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
          RowBox[{"\[Tau]2t", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}]}], 
         RowBox[{"2", " ", "S", " ", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          RowBox[{"2", " ", "S"}], "\[Delta]"]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"96", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           SuperscriptBox["\[Delta]", "3"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}]}], ")"}], " ", 
              SuperscriptBox["S", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"S", "+", "\[Delta]"}], ")"}], "3"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "l"}]}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "495"}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["l", "4"]}], "+", 
                 RowBox[{"16", " ", "p"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["p", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["p", "3"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["p", "4"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "p"}], ")"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["l", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "p"}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"50", " ", "p"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["S", "5"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "l"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"192", " ", 
                  SuperscriptBox["l", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["l", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"32", " ", "p"}]}], ")"}]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"44", "+", 
                    RowBox[{"7", " ", "p"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"291", "+", 
                    RowBox[{"466", " ", "p"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"495", "-", 
                    RowBox[{"16", " ", "p"}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["p", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["p", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["p", "4"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["S", "4"], " ", "\[Delta]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "600"}], " ", 
                  SuperscriptBox["l", "5"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["l", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"20", " ", "p"}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["l", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"247", "-", 
                    RowBox[{"24", " ", "p"}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"339", "+", 
                    RowBox[{"3872", " ", "p"}], "-", 
                    RowBox[{"232", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"288", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"495", "-", 
                    RowBox[{"16", " ", "p"}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["p", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["p", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["p", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"649", "+", 
                    RowBox[{"320", " ", "p"}], "+", 
                    RowBox[{"78", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["p", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["p", "4"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["S", "3"], " ", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"495", "-", 
                 RowBox[{"456", " ", 
                  SuperscriptBox["l", "5"]}], "-", 
                 RowBox[{"16", " ", "p"}], "+", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["p", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["p", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["p", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["l", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"76", " ", "p"}]}], ")"}]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["l", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"65", "-", 
                    RowBox[{"16", " ", "p"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "549"}], "+", 
                    RowBox[{"882", " ", "p"}], "-", 
                    RowBox[{"226", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["p", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"978", "+", 
                    RowBox[{"832", " ", "p"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["p", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["p", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["p", "4"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["S", "2"], " ", 
               SuperscriptBox["\[Delta]", "3"]}], "-", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"168", " ", 
                  SuperscriptBox["l", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["l", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"444", "-", 
                    RowBox[{"336", " ", "p"}]}], ")"}]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"83", "-", 
                    RowBox[{"40", " ", "p"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"60", "-", 
                    RowBox[{"34", " ", "p"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"303", "-", 
                    RowBox[{"136", " ", "p"}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "S", 
               " ", 
               SuperscriptBox["\[Delta]", "4"]}], "-", 
              RowBox[{"12", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", "l"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["l", "2"], "-", 
                 RowBox[{"2", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "-", "p", "+", 
                 SuperscriptBox["p", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Delta]", "5"]}]}], ")"}], " ", 
            RowBox[{"f0", "[", 
             RowBox[{"\[Delta]", ",", "l"}], "]"}]}], "-", 
           RowBox[{"96", " ", "\[Delta]", " ", 
            RowBox[{"ft2", "[", 
             RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", "S"}], "+", 
            RowBox[{"l", " ", "\[Delta]"}]}], ")"}], " ", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
          RowBox[{"\[Tau]2t", "[", 
           RowBox[{"\[Delta]", ",", "l"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", "S", " ", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", 
          RowBox[{"2", " ", "l", " ", "S"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"]}]], "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", "p"}], ")"}], " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", "S", " ", "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "p"}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", 
          RowBox[{"2", " ", "l", " ", "S"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"20", " ", "p"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"63", "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"41", " ", "p"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"22", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"117", "+", 
              RowBox[{"28", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"26", " ", "p"}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["l", "2"], " ", "p"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"99", "-", 
              RowBox[{"4", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "l", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "-", 
           RowBox[{"6", " ", "l", " ", "p"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",",
           "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", "S", " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"20", " ", "p"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"26", " ", "p"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "132"}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"78", " ", "p"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"10", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"222", "+", 
              RowBox[{"113", " ", "p"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "3"], " ", "\[Delta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "204"}], "+", 
           RowBox[{"186", " ", 
            SuperscriptBox["l", "4"]}], "-", 
           RowBox[{"132", " ", "p"}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"98", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"46", " ", "p"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"657", "+", 
              RowBox[{"287", " ", "p"}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["l", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"13", " ", "p"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"9", " ", "p"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", "p", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"41", "+", 
              RowBox[{"10", " ", "p"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"3", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "l"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"5", " ", "l", " ", "p"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"\[Tau]2t", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", 
             FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}], " "}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox["\[Delta]", 
        RowBox[{"5", "/", "2"}]]}]], "-", 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "+", 
         RowBox[{"2", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", 
             FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}], " "}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", 
       SuperscriptBox["\[Delta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"]}], "+", "p", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"4", " ", "p"}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "p"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         "\[Delta]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"10", " ", "l"}], "-", 
           RowBox[{"8", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"10", " ", "p"}], "+", 
           SuperscriptBox["p", "2"], "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"156", "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"70", " ", "p"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["p", "2"]}], "-", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"4", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["S", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"147", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"56", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"90", "+", 
              RowBox[{"49", " ", "p"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"201", "+", 
              RowBox[{"112", " ", "p"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], " ", "S", " ", 
         
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"4", " ", "S", " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ",", "1", ",", "x"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", 
             FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], 
      SuperscriptBox["\[Delta]", "5"]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SuperscriptBox["\[Delta]", "6"]}]], "4", " ", "S", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"29", "-", 
           RowBox[{"12", " ", "l"}], "+", 
           RowBox[{"6", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"7", " ", "l"}], "+", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", "S", " ", "\[Delta]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "l"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"GegenbauerC", "[", 
           RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", 
            FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["S", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"S", "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Delta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"l", ",", "1", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", 
             FractionBox["S", "\[Delta]"]}]}]}], " ", "}"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox["\[Delta]", "7"]}]]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "\[Delta]"}], "-", "2"}], ",", "1"}], "}"}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8980756100425663`*^9, 3.8980757002825403`*^9}, {
  3.898075738480155*^9, 3.898075784685902*^9}, {3.8980964420928802`*^9, 
  3.898096551333702*^9}, {3.8980966092108707`*^9, 3.898096650779831*^9}, {
  3.89809672379109*^9, 3.898096729050782*^9}, {3.899788100567108*^9, 
  3.899788100844944*^9}},ExpressionUUID->"7f83dd1c-5fb0-45c5-ab2d-\
b7e483adb2a7"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{-1205, Automatic}, {-134, Automatic}},
Magnification->2.,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 134, "Section",ExpressionUUID->"bf1eff23-38d4-4c8f-8432-8d06a2a35758"],
Cell[746, 27, 862, 26, 109, "Input",ExpressionUUID->"275bda79-36b1-49c6-8584-aa927cadfcca"],
Cell[1611, 55, 893, 27, 114, "Input",ExpressionUUID->"cead0f23-c3bb-40b7-b897-4666099d5c18"]
}, Closed]],
Cell[CellGroupData[{
Cell[2541, 87, 160, 3, 102, "Section",ExpressionUUID->"75eb5d34-2cd8-44f4-9037-e3a70d391391"],
Cell[2704, 92, 7727, 223, 980, "Input",ExpressionUUID->"cea1b95c-d684-49b5-947b-e8924eb16f21"],
Cell[10434, 317, 7517, 216, 900, "Input",ExpressionUUID->"029f9418-8c79-4636-b300-26470c4c60db"]
}, Closed]],
Cell[CellGroupData[{
Cell[17988, 538, 163, 3, 102, "Section",ExpressionUUID->"ca78e620-5e7e-4b7d-83c9-c4b3055892fd"],
Cell[18154, 543, 19064, 543, 1672, "Input",ExpressionUUID->"7eb99746-a7d2-4727-bad1-c6b2ca1423c1"],
Cell[37221, 1088, 19001, 541, 1685, "Input",ExpressionUUID->"405f38b7-1c43-48b4-a487-5f4140e694ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[56259, 1634, 160, 3, 102, "Section",ExpressionUUID->"73509b36-8080-467a-8af8-1e6362a97859"],
Cell[56422, 1639, 40655, 1114, 2985, "Input",ExpressionUUID->"ed9e7622-5410-43c0-bb7a-381fe3c24d51"],
Cell[97080, 2755, 43362, 1154, 3399, "Input",ExpressionUUID->"7f83dd1c-5fb0-45c5-ab2d-b7e483adb2a7"]
}, Open  ]]
}
]
*)


